One Sequence, Many Decodings: CAGenMol-2 Recasts Drug Design as Masked Molecular Inference

Drug design couples property evaluation, conditional generation, structure-based design, and local optimization, yet machine learning systems typically address these capabilities with separate task-specific models. We introduce CAGenMol-2, a masked diffusion molecular language model that represents molecules, continuous scalar properties, and 3D protein pockets within a single wrapped sequence. Within this pretrained interface, downstream operations are selected by which sequence regions are observed or masked at inference, allowing one checkpoint to perform property prediction, property- and pocket-conditioned generation, and partial-constraint design without task-specific architectures or backbone fine-tuning. We further propose Adaptive Fragment Optimization (AdaFO), a gradient-free mask-and-refill search that turns the masked decoder into an iterative local molecular optimizer. On CrossDocked2020, AdaFO increases Success Rate from 30.2\% to 70.8\%, the best reported under this protocol, while largely preserving drug-likeness and diversity. Finally, scaffold-preserving directional editing and CRBN/VHL case studies demonstrate its use in compound design workflows spanning local molecular editing, structure-based prioritization, and downstream simulation-based screening.

==> scripts/plot_denovo.py <==
"""Re-typeset the Pareto plot using the unchanged appendix table values.
Run from the project directory: python3 scripts/plot_denovo.py
Only presentation changes: one-column native size, readable fonts and legend.
"""
from pathlib import Path
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 8,
                     'pdf.fonttype': 42, 'axes.labelsize': 9,
                     'legend.fontsize': 8, 'xtick.labelsize': 8,
                     'ytick.labelsize': 8})
fig, ax = plt.subplots(figsize=(3.03, 2.72))
fig.subplots_adjust(left=.18, right=.98, bottom=.17, top=.96)
# Mean / std from Table tab:si-denovo, all five GenMol decoding settings.
q_g = np.array([84.6, 83.8, 79.1, 63.0, 39.7])
d_g = np.array([.818, .832, .845, .873, .911])
q_g_sd = np.array([.8, .5, .9, .3, .5])
d_g_sd = np.array([.001, .002, .002, .008, .004])
q_c = np.array([85.2, 83.3, 74.8, 60.2, 37.5])
d_c = np.array([.822, .832, .854, .883, .908])
q_c_sd = np.array([.8, .7, .7, 1.3, 1.7])
d_c_sd = np.array([.002, .001, .000, .000, .001])
ax.errorbar([.879], [54.7], xerr=[.001], yerr=[.3], color='#c84452',
            fmt='^', ms=5, capsize=2, lw=.8, label='SAFE-GPT')
ax.errorbar(d_g, q_g, xerr=d_g_sd, yerr=q_g_sd, color='#dc854e',
            fmt='o-', ms=4, capsize=2, lw=1.1, label='GenMol')
ax.errorbar(d_c, q_c, xerr=d_c_sd, yerr=q_c_sd, color='#4269a8',
            fmt='s-', ms=4, capsize=2, lw=1.1, label='CAGenMol-2')
labels=['(0.5, 0.5)', '(0.5, 1.0)', '(0.5, 10)', '(1.0, 10)', '(1.5, 10)']
offsets=[(-1, 8),(6, -11),(5, 5),(5, 4),(-46, -13)]
for x,y,label,offset in zip(d_c,q_c,labels,offsets):
    ax.annotate(label,(x,y),xytext=offset,textcoords='offset points',fontsize=7.5,
                color='#315789',ha='left',va='bottom')
ax.set(xlabel='Diversity', ylabel='Quality (%)', xlim=(.812,.928), ylim=(31,92))
ax.set_xticks([.82,.86,.90])
ax.set_yticks([40,50,60,70,80,90])
ax.grid(color='#dddddd',lw=.55)
ax.set_axisbelow(True)
ax.spines[['top','right']].set_visible(False)
ax.legend(loc='lower left',frameon=True,borderpad=.35,handlelength=1.3,
          labelspacing=.28,facecolor='white',framealpha=.94)
fig.savefig(Path(__file__).resolve().parents[1]/'figures/denovo_acl.pdf')

